Measurement of d2sigma/d|q|dEavail in charged current neutrino-nucleus interactions at <Ev> = 1.86 GeV using the NOvA Near Detector

Double- and single-differential cross sections for inclusive charged-current neutrino-nucleus scattering are reported for the kinematic domain 0 to 2 GeV/c in three-momentum transfer and 0 to 2 GeV in available energy, at a mean muon-neutrino energy of 1.86 GeV. The measurements are based on an estimated 995,760 muon-neutrino CC interactions in the scintillator medium of the NOvA Near Detector. The subdomain populated by 2-particle-2-hole reactions is identified by the cross-section excess relative to predictions for neutrino-nucleus scattering that are constrained by a data control sample. Models for 2-particle-2- hole processes are rated by chi-square comparisons of the predicted-versus-measured muon-neutrino CC inclusive cross section over the full phase space and in the restricted subdomain. Shortfalls are observed in neutrino generator predictions obtained using the theory-based Val`encia and SuSAv2 2p2h models.

==> anc/Supplement-PRD-Q3Eavl-v3.tex <==
\documentclass[letterpaper, 11pt]{article}
\usepackage{amssymb,amsmath,braket,epsfig}
\usepackage{slashed}
\newcommand{\neut}{\mbox{$\nu$}}                                     % nu
\newcommand{\numu}{\mbox{$\nu_{\mu}$}}                   % nu_mu 
\newcommand{\nue}{\mbox{$\nu_{e}$}}                      % nu_e
\newcommand{\nus}{\mbox{$\nu_{s}$}}                      % nu_s 
\newcommand{\nutau}{\mbox{$\nu_{\tau}$}}                 % nu_tau 


\newcommand{\CCne}{\mbox{CC-$\nu_{e}$}}                              %CC-ne
\newcommand{\CCnm}{\mbox{CC-$\nu_{\mu}$}}                            %CC-nm

\newcommand{\anu}{\ensuremath{\bar{\nu}}}


\newcommand{\anue}{\mbox{$\overline{\nu}_{e}$}}                      % anu_e

\newcommand{\anumu}{\ensuremath{\bar{\nu}_{\mu}}}

\newcommand{\pn}{\mbox{$\pi$}}            % pion
\newcommand{\pip}{\mbox{$\pi^{+}$}}       % pi plus
\newcommand{\pim}{\mbox{$\pi^{-}$}}       % pi minus
\newcommand{\piz}{\mbox{$\pi^{0}$}} % pi zero
\newcommand{\spip}{\mbox{$\scriptscriptstyle\pi^{+}$}}   % pi plus small
\newcommand{\spim}{\mbox{$\scriptscriptstyle\pi^{-}$}}   % pi minus small
\newcommand{\m}{$\mu$}              % muon
\newcommand{\mup}{\mbox{$\mu^{+}$}}               % mu plus
\newcommand{\mum}{\mbox{$\mu^{-}$}}               % mu minus
\newcommand{\del}{\delta} % delta
\newcommand{\g}{\mbox{$\gamma$}}    % gamma

\newcommand{\eavail}{$E_{avail}$}
\newcommand{\qthree}{$|\vec{q}\,|$}
\newcommand{\qzero}{$q_{0}$}

\advance\textwidth by 1.5in
\advance\oddsidemargin by -0.75in
\advance\evensidemargin by -0.75in

\advance\topmargin by -1in
\advance\textheight by 1.5in

%\begin{document}

\title{
\begin{flushright}
%\vskip -1pt
{\normalsize
%Draft 1.0 \\
\vskip -3pt
\bf NOvA Technical Note}
\end{flushright}
\vskip 10pt
 {{\bf SUPPLEMENTAL MATERIALS}\\  \bigskip \\  Measurement of $d^{2}\sigma/d |\vec{q}| dE_{avail}$ in charged current $\numu$-nucleus interactions 
at $<E_{\nu}>$ = 1.86 GeV using the NOvA Near Detector} }

\author{NOvA Collaboration}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
% Set the beginning of a LaTeX document
%\begin{document}
%\linenumbers
%\pagewiselinenumbers

%\smallskip
%\vspace{10pt}   

%\date{\today}
\begin{document}

\maketitle

%%%%%%%%%%%%%%%%%%%%%
This Supplement provides data tables for measurements 
of the NOvA charged current, inclusive $\numu$-nucleus
scattering data that may facilitate data comparisons and phenomenological investigations.  

\section{Binned values for CC inclusive cross section and uncertainties}

The measured CC inclusive double-differential cross section in three-momentum transfer and available energy 
reported in the manuscript (see Figs.~8 and 9), is reproduced in Fig.~\ref{fig:IncDataXSec} (left).   
The corresponding bin-by-bin fractional uncertainties 
are plotted in Fig.~\ref{fig:IncDataXSec} (right).  Low rates and hence small cross-sections are observed 
in bins along the kinematic boundary and also at high values of \qthree\, and of \eavail\,.
Correspondingly these bins have large fractional uncertainties.   

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Figure 1
\begin{figure}[hhh]
\begin{centering}
\includegraphics[scale=0.43]{Fig07-S.pdf}\includegraphics[scale=0.43]{Fig08-S.pdf}
\end{centering}
\caption{\label{fig:IncDataXSec}Left: The CC inclusive $\numu$-nucleus double-differential cross section
obtained by the analysis.  Right: The bin-by-bin fractional uncertainty for the double-differential
cross section.}
\end{figure}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

A bin-by-bin breakout of the double-differential cross-section values shown in Fig.~\ref{fig:IncDataXSec}(left) is provided by
Table~\ref{tab:InclusiveXSec}.  The cross section peaks at $\sim$ 0.6 GeV/c in \qthree\,
and 0.15 GeV in \eavail\, with a value of $2.96\times10^{-38}$ cm$^{2}$/GeV/GeV/c/nucleon.
Note that, in contrast to Fig.~\ref{fig:IncDataXSec},
Table~\ref{tab:InclusiveXSec} displays \eavail\, along the horizontal axis while \qthree\, is labelled along the vertical axis.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 1
\begin{table}[hhh]
\caption{\label{tab:InclusiveXSec}Bin-by-bin display of the double-differential
cross section shown in Fig.~\ref{fig:IncDataXSec}(left). The tabled values
represent $d^{2}\sigma / d$\qthree$d$\eavail\, per bin in units of
cm$^{2}$/GeV/GeV/c/nucleon.}
\medskip
\centering{}\noindent\resizebox{\textwidth}{!}{%%
\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|}
\hline 
\qthree$\backslash$\eavail & 0.00-0.10 & 0.10-0.20 & 0.20-0.35 & 0.35-0.50 & 0.50-0.70 & 0.70-0.95 & 0.95-1.20 & 1.20-1.50 & 1.50-2.00\tabularnewline
\hline 
\hline 
0.00-0.10  & 9.89 E-40 & 4.18 E-43 & - & - & - & - & - & - & - \tabularnewline
\hline 
0.10-0.20 & 9.21 E-39 & 5.10 E-40 & 2.42 E-42 & - & - & - & - & - & - \tabularnewline
\hline 
0.20-0.30  & 2.19 E-38 & 5.61 E-39 & 4.60 E-40 & 3.77 E-43 & - & - & - & - & - \tabularnewline
\hline 
0.30-0.40  & 3.06 E-38 & 1.64 E-38 & 4.14 E-39 & 4.21 E-41 & -  & - & - & - & -\tabularnewline
\hline 
0.40-0.50 & 2.93 E-38 & 2.69 E-38 & 1.26 E-38 & 1.07 E-39 & 1.21 E-42 & - & - & - & - \tabularnewline
\hline 
0.50-0.65  & 1.82 E-38 & 2.96 E-38 & 2.25 E-38 & 6.52 E-39 & 3.03 E-40 & - & - & - &  -\tabularnewline
\hline 
0.65-0.80  & 8.18 E-39 & 1.86 E-38 & 2.56 E-38 & 1.46 E-38 & 2.74 E-39 & 6.09 E-41 & - & - & - \tabularnewline
\hline 
0.80-1.00  & 4.20 E-39 & 6.28 E-39 & 1.55 E-38 & 1.96 E-38 & 8.19 E-39 & 1.32 E-39 & 5.22 E-42 & - & - \tabularnewline
\hline 
1.00-1.20  & 2.21 E-39 & 2.48 E-39 & 4.60 E-39 & 1.02 E-38 & 1.23 E-38 & 4.51 E-39 & 5.63 E-40  & - & - \tabularnewline
\hline 
1.20-1.40 & 1.23 E-39 & 1.35 E-39 & 2.09 E-39 & 3.28 E-39 & 6.88 E-39 & 6.94 E-39 & 2.45 E-39 & 1.47 E-40 & - \tabularnewline
\hline 
1.40-1.70 & 5.96 E-40 & 6.78 E-40 & 9.83 E-40 & 1.39 E-39 & 2.00 E-39 & 3.99 E-39 & 3.63 E-39 & 1.34 E-39 & 3.02 E-41 \tabularnewline
\hline 
1.70-2.00 & 2.17 E-40 & 2.61 E-40 & 3.76 E-40 & 4.90 E-40 & 6.42 E-40 & 9.24 E-40 & 1.71 E-39 & 1.80 E-39 & 4.52 E-40 \tabularnewline
\hline 
\end{tabular}}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Table~\ref{tab:InclusiveXSecErr} gives the bin-by-bin absolute uncertainty for the double-differential cross section  
in units of cm$^{2}$/GeV/GeV/c/nucleon. 
The Table supplements the display of fractional uncertainty shown in Fig.~\ref{fig:IncDataXSec}(right).
Table~\ref{tab:InclusiveXSecErr} 
uses the same layout convention as in Table~\ref{tab:InclusiveXSec},
namely \eavail\, is displayed along the horizontal axis while \qthree\, is
labelled along the vertical axis.  


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 2
\begin{table}[hhhhhhhh]
\caption{\label{tab:InclusiveXSecErr}Bin-by-bin breakout of the absolute uncertainty
for the double-differential cross section.   The values are given in units of
cm$^{2}$/GeV/GeV/c/nucleon.  The Table complements 
the display of fractional uncertainty in Fig.~\ref{fig:IncDataXSec}(right).}
\medskip
\centering{}\noindent\resizebox{\textwidth}{!}{%%
\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|}
\hline 
\qthree$\backslash$\eavail & 0.00-0.10 & 0.10-0.20 & 0.20-0.35 & 0.35-0.50 & 0.50-0.70 & 0.70-0.95 & 0.95-1.20 & 1.20-1.50 & 1.50-2.00\tabularnewline
\hline 
\hline 
0.00-0.10 	& 1.78 E-40	& 2.80 E-43	&  - 	&  - 	&  - 	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.10-0.20    	& 1.29 E-39	& 1.63 E-40	& 1.04 E-42	&  - 	&  - 	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.20-0.30   	& 2.85 E-39	& 2.24 E-39	& 1.66 E-40	& 1.58 E-43	&  - 	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.30-0.40      	& 3.98 E-39	& 2.79 E-39	& 9.11 E-40	& 8.63 E-41	&  - 	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.40-0.50   	& 4.10 E-39	& 3.23 E-39	& 2.14 E-39	& 5.67 E-40	& 5.11 E-42	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.50-0.65 	& 2.91 E-39	& 3.55 E-39	& 3.38 E-39	& 1.04 E-39	& 2.06 E-40	&  - 	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.65-0.80 	& 1.39 E-39	& 2.60 E-39	& 3.07 E-39	& 2.34 E-39	& 4.66 E-40	& 5.05 E-41	&  - 	&  - 	&  -  \tabularnewline
\hline 
0.80-1.00    	& 7.98 E-40	& 8.79 E-40	& 1.86 E-39	& 2.55 E-39	& 1.06 E-39	& 2.11 E-40	&  4.69 E-42 	&  - 	&  -  \tabularnewline
\hline 
1.00-1.20    	& 5.75 E-40	& 4.71 E-40	& 6.44 E-40	& 1.22 E-39	& 1.48 E-39	& 6.31 E-40	& 1.18 E-40	&  - 	&  -  \tabularnewline
\hline 
1.20-1.40    	& 2.34 E-40	& 2.03 E-40	& 2.93 E-40	& 4.26 E-40	& 8.94 E-40	& 9.72 E-40	& 3.68 E-40	& 2.79 E-41	&  -  \tabularnewline
\hline 
1.40-1.70   	& 1.07 E-40	& 1.08 E-40	& 1.47 E-40	& 1.95 E-40	& 2.60 E-40	& 5.59 E-40	& 5.45 E-40	& 2.14 E-40	& 6.64 E-42 \tabularnewline
\hline 
1.70-2.00 	& 4.34 E-41	& 5.22 E-41	& 7.14 E-41	& 7.84 E-41	& 8.99 E-41	& 1.29 E-40	& 2.74 E-40	& 3.06 E-40	& 8.14 E-41 \tabularnewline
\hline 
\end{tabular}}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Values and uncertainties for the estimated 2p2h cross section}

Figure~\ref{Supplement-Fig02-right}(left) shows the estimated 2p2h cross
section obtained by subtracting templates for CCQE, RES, DIS, and Other contributions from the selected data sample. 
Figure~\ref{Supplement-Fig02-right}(right) displays the fractional uncertainties for the 2p2h cross section in each of the 2D bins of the
extracted 2p2h cross section.  
The cross section fractional uncertainty is 28\% to 80\% for most bins in the region of 0.2\,$\leq$\,\qthree\,$\leq$\,1.0
GeV/C and 0.0\,$\leq$\,\eavail\,$\leq$\,0.35 GeV.   
Sparsely populated bins correspond to regions of very small cross section; those
having fractional uncertainties $>$100\% are displayed in black.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Figure 2
\begin{figure}[hh]
\begin{centering}
\includegraphics[scale=0.43]{Fig12-S.pdf}\includegraphics[scale=0.35]{Fig02-right-Suppl.png}
\par\end{centering}
\caption{\label{Supplement-Fig02-right}Left: The double-differential cross section for the
excess event sample relative to conventional neutrino-nucleon scattering,
which is attributed to 2p2h-MEC processes. Right: The bin-by-bin fractional uncertainty on the extracted 2p2h cross
section.}
\end{figure}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Table~\ref{tab:FitXSec-MEC} gives the cross-section contribution from each of the two-dimensional bins of the analyzed phase space.
As previously and in contrast to Fig.~\ref{Supplement-Fig02-right},  \eavail\, is denoted on the horizontal axis, while \qthree\, is
given by the vertical axis.   The cross section inferred for 2p2h-MEC peaks at $\sim$ 0.45 GeV/c in \qthree\,
and 0.15 GeV in \eavail\, with a value of $1.06\times10^{-38}$ cm$^{2}$/GeV/GeV/c/nucleon.
Bins with fractional uncertainties exceeding 100\% are not used in the chi-square tests of 2p2h-MEC models.
Bins with fractional uncertainties exceeding 400\% are not reported.

%%%%%%%%%%%%%%%%%%%%% Table 3
\begin{table}[hh]
\caption{\label{tab:FitXSec-MEC}Bin-by-bin display of the double-differential
cross section shown in Fig.~\ref{Supplement-Fig02-right}(left). The tabled values
represent $d^{2}\sigma / d$\qthree\,$d$\eavail\, per bin in units of
cm$^{2}$/GeV/GeV/c/nucleon.}
\medskip
\centering{}\noindent\resizebox{\textwidth}{!}{%%
\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|}
\hline 
\qthree$\backslash$\eavail & 0.00-0.10 & 0.10-0.20 & 0.20-0.35 & 0.35-0.50 & 0.50-0.70 & 0.70-0.95 & 0.95-1.20 & 1.20-1.50 & 1.50-2.00\tabularnewline
\hline 
\hline 
0.00-0.10 & - & - &  - &  - &  - &  - &  - &  - &  - \tabularnewline
\hline 
0.10-0.20 & 2.72 E-39 & 5.72 E-40 & 9.71 E-43 &  - &  - &  - &  - &  - &  -  \tabularnewline
\hline 
0.20-0.30   & 6.59 E-39 & 4.02 E-39 & 2.29 E-40 & 1.23 E-43  &  -    &  -    &  -    &  -    &  - \tabularnewline
\hline 
0.30-0.40  & 9.28 E-39 & 7.15 E-39 & 1.81 E-39 & - &  -    &  -    &  -    &  -    &  - \tabularnewline
\hline 
0.40-0.50  & 9.13 E-39 & 1.06 E-38 & 4.66 E-39 & - & -  &  -    &  -    &  -    &  -  \tabularnewline
\hline 
0.50-0.65  & 5.23 E-39 & 9.65 E-39 & 7.92 E-39 & 1.23 E-39 & - &  -   &  -    &  -    &  - \tabularnewline
\hline 
0.65-0.80   & 2.18 E-39 & 4.56 E-39 & 6.56 E-39 & 2.72 E-39 & - & - &  -    &  -    &  - \tabularnewline
\hline 
0.80-1.00    & 7.36 E-40 & 1.32 E-39 & 2.69 E-39 & 2.62 E-39 & 6.10 E-40 & - & - & - &  - \tabularnewline
\hline 
1.00-1.20  & 2.37 E-40 & 2.06 E-40 & 3.51 E-40 & 9.59 E-40 & 1.29 E-39 & 2.91 E-40 & 4.64 E-42 & - &  - \tabularnewline
\hline 
1.20-1.40    & 6.37 E-41 & 3.41 E-41 & 1.68 E-40 & 2.47 E-40 & 1.02 E-39 & 7.69 E-40 & 2.37 E-41 & -  &  - \tabularnewline
\hline 
1.40-1.70    & - & - & 4.30 E-41 & - & 2.56 E-40 & 4.69 E-40 & 1.04 E-40 & - & -  \tabularnewline
\hline 
1.70-2.00   & - & - & - & - & - & - & - & - & -  \tabularnewline
\hline 
\end{tabular}}
\end{table}
%%%%%%%%%%%%%%%%%%%

\medskip
\medskip

Table~\ref{tab:FitXSecErr-MEC} shows the
absolute uncertainties for the estimated 2p2h cross section in each of the 2D bins of Fig.~\ref{Supplement-Fig02-right} (left).
In the Table, \eavail\, is denoted by the horizontal axis while \qthree\, is given by the vertical axis.  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 4
\begin{table}[hhhhhhhhhhhhh]
\caption{\label{tab:FitXSecErr-MEC}Bin-by-bin display of absolute uncertainty
on the double-differential cross section shown in Fig.~\ref{Supplement-Fig02-right}(left).  
Values are in units of cm$^{2}$/GeV/GeV/c/nucleon.}
\medskip
\centering{}\noindent\resizebox{\textwidth}{!}{%%
\begin{tabular}{|c|c|c|c|c|c|c|c|c|c|}
\hline 
\qthree$\backslash$\eavail & 0.00-0.10 & 0.10-0.20 & 0.20-0.35 & 0.35-0.50 & 0.50-0.70 & 0.70-0.95 & 0.95-1.20 & 1.20-1.50 & 1.50-2.00\tabularnewline
\hline 
\hline 
0.00-0.10  	& -	& -	& -	& -	& -	& -	& -	& -	& - \tabularnewline
\hline 
0.10-0.20    	& 2.94 E-39	& 3.37 E-40	& 1.97 E-42	& -   & -	& -	& -	& - & - \tabularnewline
\hline 
0.20-0.30   	& 5.21 E-39	& 1.85 E-39	& 3.09 E-40	& 3.19 E-43	& -	& -	& -	& -	& - \tabularnewline
\hline 
0.30-0.40      	& 6.12 E-39	& 2.07 E-39	& 1.52 E-39	& -	& -	& -	& -	& - & - \tabularnewline
\hline 
0.40-0.50   	& 5.20 E-39	& 3.29 E-39	& 2.61 E-39	& -    & -	& -	& -	& - & - \tabularnewline
\hline 
0.50-0.65 	& 3.45 E-39	& 3.67 E-39	& 3.25 E-39	& 1.94 E-39	& -	& -	& -	& -	& - \tabularnewline
\hline 
0.65-0.80 	& 1.98 E-39	& 2.55 E-39	& 2.89 E-39	& 3.64 E-39	& -	& -	& -	 & 	& - \tabularnewline
\hline 
0.80-1.00    	& 8.39 E-40	& 9.11 E-40	& 1.86 E-39	& 4.01 E-39	& 2.38 E-39	& -	& -	& -	& - \tabularnewline
\hline 
1.00-1.20    	& 8.58 E-40	& 5.27 E-40	& 6.74 E-40	& 1.49 E-39	& 2.32 E-39	& 8.44 E-40	& -	& -	& - \tabularnewline
\hline 
1.20-1.40    	& 1.32 E-40	& 8.18 E-41	& 3.48 E-40	& 3.75 E-40	& 1.20 E-39	& 1.08 E-39	& 6.19 E-41	& -	& - \tabularnewline
\hline 
1.40-1.70   	& -	& -	& 9.98 E-41	& -	& 3.15 E-40	& 1.13 E-39	& 2.70 E-40	& -	& - \tabularnewline
\hline 
1.70-2.00 	&-	& -	& -	& -	& -	& -	& -	& -	& - \tabularnewline
\hline 
\end{tabular}}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\medskip
\medskip
\medskip
\medskip

\section{Tables for single-variable differential cross sections}
The Tables below display bin-by-bin values and  absolute errors (systematic plus statistical)
for single-variable differential cross sections displayed in Figures of the manuscript.
The tabular displays of Table~\ref{tab:Incl-q3-eavail} show data points and errors 
for the CC inclusive cross sections $d\sigma/d$\qthree\, and $d\sigma/d$\eavail\,.
The data points and errors are those displayed in the two plots of Fig.~10 in the manuscript.

%%%%%%%%%%%%%%%%%%%%%%%  d\sigma/dq3 and d\sigma/d\Eavail    Table 5
\begin{table}[hhhh]
\caption{\label{tab:Incl-q3-eavail} Bin-by-bin data points and absolute errors for
$d\sigma/d$\qthree\,\,(left) and $d\sigma/d$\eavail\,\,(right)
of the CC inclusive sample as shown in Fig.~10\,.  The
units for the differential cross sections are
[cm$^2$/(GeV/c)/nucleon $\times$ 10$^{39}$] and 
[cm$^2$/(GeV)/nucleon $\times$ 10$^{39}$] respectively.}
\medskip
\centering{}%
\begin{tabular}{|ccc|}
\hline
\hline
\qthree & $d\sigma / d$\qthree\, &Uncertainty\\
(GeV/c)&per bin&per bin\tabularnewline
\hline
0.00-0.10 & 0.10 & 0.02  \tabularnewline
0.10-0.20 & 0.97 & 0.14  \tabularnewline
0.20-0.30 & 2.82 & 0.45  \tabularnewline
0.30-0.40 & 5.33 & 0.68  \tabularnewline
0.40-0.50 & 7.67 & 0.90  \tabularnewline
0.50-0.65 & 9.20 & 1.06  \tabularnewline
0.65-0.80 & 9.29 & 1.07  \tabularnewline
0.80-1.00 & 8.29 & 0.95  \tabularnewline
1.00-1.20 & 6.42 & 0.77  \tabularnewline
1.20-1.40 & 4.84 & 0.62  \tabularnewline
1.40-1.70 & 3.21 & 0.43  \tabularnewline
1.70-2.00 & 1.73 & 0.26  \tabularnewline
\hline
\hline
\end{tabular}
\quad
\quad
\quad
\begin{tabular}{|ccc|}
\hline
\hline
\eavail & $d\sigma / d$\eavail\, &Uncertainty\\
(GeV)&per bin&per bin\tabularnewline
\hline
0.00-0.10 & 14.9 & 2.01  \tabularnewline
0.10-0.20 & 14.5 & 1.70  \tabularnewline
0.20-0.35 & 13.8 & 1.61  \tabularnewline
0.35-0.50 & 10.5 & 1.29  \tabularnewline
0.50-0.70 & 6.72 & 0.81  \tabularnewline
0.70-0.95 & 4.04 & 0.52  \tabularnewline
0.95-1.20 & 2.21 & 0.33  \tabularnewline
1.20-1.50 & 0.97 & 0.16  \tabularnewline
1.50-2.00 & 0.14 & 0.03  \tabularnewline
\hline
\hline
\end{tabular}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\medskip

Table~\ref{tab:hMidpanel} shows data points and absolute errors for
the cross section versus \eavail\, in the three-momentum-transfer interval
$0.50 < $\qthree\,$<\,1.00$\,GeV/c where the 2p2h contribution is estimated 
to be large.    The Table entries correspond to the histogram of manuscript Fig.~12.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% MId-Panel    Table 6
\begin{table}[hhh]
\caption{\label{tab:hMidpanel}  Data points and errors of Fig.~12 for
CC inclusive $d\sigma/d$\qthree\,$d\sigma/d$\eavail\, in the restricted range
$0.50<$\qthree\,$<1.00$\,GeV/c.
Units for the cross section are
[cm$^2$/GeV/(GeV/c)/nucleon $\times$ 10$^{39}$].}
\medskip
\centering{}%
\begin{tabular}{|ccc|}
\hline
\hline
\eavail & $d\sigma / d$\qthree$d$\eavail\, & Uncertainty \\
(GeV)&per bin&per bin\tabularnewline
\hline
0.00-0.10 & 9.60 & 1.00  \tabularnewline
0.10-0.20 & 17.0 & 1.37  \tabularnewline
0.20-0.35 & 20.6 & 1.54  \tabularnewline
0.35-0.50 & 14.2 & 1.25  \tabularnewline
0.50-0.70 & 4.19 & 0.44  \tabularnewline
0.70-0.95 & 0.55 & 0.08  \tabularnewline
0.95-1.20 & 0.00 & 0.01  \tabularnewline
\hline
\hline
\end{tabular}
\end{table}

\medskip
\medskip
\medskip
\medskip
\medskip
\medskip
\medskip

The tabular displays of Table~\ref{tab:dsigmadq3-eavail-2p2h} below show data points and errors 
 for the ``excess" data cross sections (of the estimated 2p2h signal), $d\sigma/d$\qthree\, and
$d\sigma/d$\eavail\, shown by the histograms of Fig.~15.

%%%%%%  d\sigma/dq3 2p2h and d\sigma/d\Eavail  2p2h   Table 7
\begin{table}[hhh]
\caption{\label{tab:dsigmadq3-eavail-2p2h} Bin-by-bin data points and errors for
$d\sigma/d$\qthree\, and $d\sigma/d$\eavail\,
of the excess data sample displayed in Fig.~15\, of the manuscript.  
Units for the differential cross sections are [cm$^2$/(GeV/c)/nucleon $\times$ 10$^{39}$]
and [cm$^2$/(GeV)/nucleon $\times$ 10$^{39}$] respectively.}
\medskip
\centering{}%
\begin{tabular}{|ccc|}
\hline
\hline
\qthree & $d\sigma / d$\qthree\, & Uncertainty \\
(GeV/c)&per bin&per bin\tabularnewline
\hline
0.00-0.10 & 0.00 & 0.01  \tabularnewline
0.10-0.20 & 0.33 & 0.32  \tabularnewline
0.20-0.30 & 1.09 & 0.66  \tabularnewline
0.30-0.40 & 1.91 & 0.83  \tabularnewline
0.40-0.50 & 2.68 & 0.96  \tabularnewline
0.50-0.65 & 2.86 & 1.04  \tabularnewline
0.65-0.80 & 2.08 & 1.20  \tabularnewline
0.80-1.00 & 1.13 & 1.33  \tabularnewline
1.00-1.20 & 0.57 & 0.94  \tabularnewline
1.20-1.40 & 0.47 & 0.58  \tabularnewline
1.40-1.70 & 0.21 & 0.38  \tabularnewline
1.70-2.00 & 0.00 & 0.02  \tabularnewline
\hline
\hline
\end{tabular}
\quad
\quad
\quad
\begin{tabular}{|ccc|}
\hline
\hline
\eavail & $d\sigma / d$\eavail\, & Uncertainty \\
(GeV)&per bin&per bin\tabularnewline
\hline
0.00-0.10 & 4.09 & 2.56  \tabularnewline
0.10-0.20 & 4.68 & 1.65  \tabularnewline
0.20-0.35 & 3.50 & 1.56  \tabularnewline
0.35-0.50 & 1.37 & 1.89  \tabularnewline
0.50-0.70 & 0.67 & 1.18  \tabularnewline
0.70-0.95 & 0.36 & 0.52  \tabularnewline
0.95-1.20 & 0.04 & 0.10  \tabularnewline
1.20-1.50 & 0.00 & 0.09  \tabularnewline
1.50-2.00 & 0.00 & 0.00  \tabularnewline
\hline
\hline
\end{tabular}
\end{table}

\section{Tables for double-differential cross-section panel plots}

Figures 11 and 14 of the manuscript show double-differential cross sections for the CC inclusive sample
and for the estimated 2p2h sample, respectively.   The data points and associated uncertainties for these cross sections are shown
in Tables~\ref{tab:Panel-Fig-11},\,\ref{tab:Panel-Fig-11-errors} 
and \ref{tab:Panel-Fig-14},\,\ref{tab:Panel-Fig-14-errors} below.   Tables~\ref{tab:Panel-Fig-11} and \ref{tab:Panel-Fig-11-errors} display
the CC inclusive cross section using six contiguous intervals of \qthree\,, each of which is sub-divided
using bins of \eavail\,.   Tables~\ref{tab:Panel-Fig-14} and \ref{tab:Panel-Fig-14-errors} 
are similarly constructed, showing the estimated 2p2h 
cross section in bins of \eavail\, for six contiguous \qthree\, intervals. 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 8
\begin{table}
\caption{\label{tab:Panel-Fig-11}Bin-by-bin tabulation of the double-differential cross section shown in Fig.~11 of the 
manuscript.  The cross-section values are in units of
[cm$^2$/GeV/(GeV/c)/nucleon $\times$ 10$^{39}$].}
\medskip
\centering{}%
\begin{tabular}{|c|c|c|c|c|c|c|c|}
\hline
\hline
\qthree$\backslash$\eavail & 0-0.1 & 0.1-0.2 & 0.2-0.35 & 0.35-0.5 & 0.5-0.7 & 0.7-0.95 & 0.95-1.2 \tabularnewline
\hline 
0.00-0.50 & 18.4 & 9.90 & 3.44 & 0.22 & 0.00 & 0.00 & 0.00 \tabularnewline
\hline 
0.50-0.65 & 29.6 & 22.5 & 6.52 & 0.30 & 0.00 & 0.00 & 0.00 \tabularnewline
\hline 
0.65-0.80 & 18.6 & 25.7 & 14.6 & 2.74 & 0.06 & 0.00 & 0.00 \tabularnewline
\hline 
0.80-1.00 & 6.28 & 15.5 & 19.7 & 8.20 & 1.32 & 0.01 & 0.00 \tabularnewline
\hline 
1.00-1.20 & 2.48 & 4.61 & 10.2 & 12.3 & 4.52 & 0.56 & 0.00 \tabularnewline
\hline 
1.20-2.00 & 0.69 & 1.03 & 1.53 & 2.71 & 3.58 & 2.62 & 1.21 \tabularnewline
\hline
\hline
\end{tabular}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 9
\begin{table}
\caption{\label{tab:Panel-Fig-11-errors}Bin-by-bin tabulation of uncertainty values 
for the cross-section data points of Fig.~11 in the 
manuscript.  The values are in units of
[cm$^2$/GeV/(GeV/c)/nucleon $\times$ 10$^{39}$].}
\medskip
\centering{}%
\begin{tabular}{|c|c|c|c|c|c|c|c|}
\hline
\hline
\qthree$\backslash$\eavail & 0-0.1 & 0.1-0.2 & 0.2-0.35 & 0.35-0.5 & 0.5-0.7 & 0.7-0.95 & 0.95-1.2 \tabularnewline
\hline 
0.00-0.50 & 1.29 & 0.97 & 0.47 & 0.12 & 0.00 & 0.00 & 0.00 \tabularnewline
\hline 
0.50-0.65 & 2.85 & 3.60 & 3.31 & 1.04 & 0.21 & 0.00 & 0.00 \tabularnewline
\hline 
0.65-0.80 & 1.37 & 2.57 & 3.03 & 2.33 & 0.46 & 0.05 & 0.00 \tabularnewline
\hline 
0.80-1.00 & 0.79 & 0.89 & 1.89 & 2.46 & 1.03 & 0.21 & 0.03 \tabularnewline
\hline 
1.00-1.20 & 0.58 & 0.46 & 0.65 & 1.25 & 1.48 & 0.61 & 0.12 \tabularnewline
\hline 
1.20-2.00 & 0.07 & 0.07 & 0.09 & 0.13 & 0.25 & 0.32 & 0.25 \tabularnewline
\hline
\hline
\end{tabular}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 10
\begin{table}
\caption{\label{tab:Panel-Fig-14}Bin-by-bin display of
the double-differential cross section shown in Fig.~14 of the manuscript.  The cross-section values are in units of
[cm$^2$/GeV/(GeV/c)/nucleon $\times$ 10$^{39}$].}
\medskip
\centering{}%
\begin{tabular}{|c|c|c|c|c|c|c|c|}
\hline
\hline
\qthree$\backslash$\eavail & 0-0.1 & 0.1-0.2 & 0.2-0.35 & 0.35-0.5 & 0.5-0.7 & 0.7-0.95 & 0.95-1.2 \tabularnewline
\hline 
0.00-0.50 & 5.54 & 4.46 & 1.34 & 0.02 & 0.00 & 0.00 & 0.00 \tabularnewline
\hline 
0.50-0.65 & 5.23 & 9.65 & 7.92 & 1.23 & 0.01 & 0.00 & 0.00 \tabularnewline
\hline 
0.65-0.80 & 2.18 & 4.56 & 6.56 & 2.72 & 0.07 & 0.00 & 0.00 \tabularnewline
\hline 
0.80-1.00 & 0.74 & 1.32 & 2.69 & 2.62 & 0.61 & 0.04 & 0.00 \tabularnewline
\hline 
1.00-1.20 & 0.24 & 0.21 & 0.35 & 0.96 & 1.29 & 0.29 & 0.00 \tabularnewline
\hline 
1.20-2.00 & 0.02 & 0.01 & 0.06 & 0.07 & 0.35 & 0.37 & 0.05 \tabularnewline
\hline
\hline
\end{tabular}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Table 11
\begin{table}
\caption{\label{tab:Panel-Fig-14-errors}Bin-by-bin display of uncertainties for 
the cross-section data points shown in Fig.~14 of the manuscript.  Values are in units of
[cm$^2$/GeV/(GeV/c)/nucleon $\times$ 10$^{39}$].}
\medskip
\centering{}%
\begin{tabular}{|c|c|c|c|c|c|c|c|}
\hline
\hline
\qthree$\backslash$\eavail & 0-0.1 & 0.1-0.2 & 0.2-0.35 & 0.35-0.5 & 0.5-0.7 & 0.7-0.95 & 0.95-1.2 \tabularnewline
\hline 
0.00-0.50 & 2.01 & 0.87 & 0.61 & 0.08 & 0.00 & 0.00 & 0.00 \tabularnewline
\hline 
0.50-0.65 & 3.44 & 3.64 & 3.22 & 1.95 & 0.09 & 0.00 & 0.00 \tabularnewline
\hline 
0.65-0.80 & 1.99 & 2.56 & 2.89 & 3.64 & 0.65 & 0.04 & 0.00 \tabularnewline
\hline 
0.80-1.00 & 0.84 & 0.90 & 1.85 & 4.01 & 2.38 & 0.27 & 0.05 \tabularnewline
\hline 
1.00-1.20 & 0.86 & 0.53 & 0.67 & 1.49 & 2.32 & 0.84 & 0.07 \tabularnewline
\hline 
1.20-2.00 & 0.03 & 0.03 & 0.09 & 0.10 & 0.32 & 0.50 & 0.11 \tabularnewline
\hline
\hline
\end{tabular}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\end{document}




